Modeling smart growth of cities through entropy and logistics

We introduce a predictive algorithm for the smart growth of cities with populations upward of 100,000, allowing for extensive simulations of growth plans and their effects upon an urban populous. A smart growth metric is calculated to evaluate the progress of a city at each phase of its adaptation of the growth plan, which is measured using a weighted entropy method. The predictive algorithm itself is built from a unique differential model, which calculates the growth of a city from smart growth proposals that are individually assessed by a logistic weight model. These proposals are then sorted based on effectiveness and efficiency observed from the simulations, giving insight into the best approach to providing the target cities with a hopeful future.

==> icm2017.m <==
%input ep, es, se for each city
ep = 0.8699;
es = 0.3324;
se = 0.4178;
%input initiative percentages
in = [0;0;0;0;0;.6;0;.25;.15;0];

c = [1/3,0,2/3;...
    1/4,1/4,1/2;...
    0,2/3,1/3;...
    4/9,5/9,0;...
    0,5/9,4/9;...
    5/6,0,1/6;...
    1/8,3/8,1/2;...
    3/8,1/2,1/8;...
    0,2/9,7/9;...
    1/8,1/2,3/8];
 
p = [];
for k=1:10
  s = es*c(k,1)+se*c(k,2)+ep*c(k,3);
  p = [p s];
end

beta = ones(10,1);
wa = [1,0,0,5/8,0,7/8,0,0,1/4,0;...
    1/8,1,0,0,0,0,0,0,5/8,0;...
    0,0,1,0,0,0,3/8,0,3/4,0;...
    3/8,3/8,0,1,1/8,0,0,7/8,0,0;...
    0,0,0,1/2,1,1/4,5/8,0,0,7/8;...
    5/8,5/8,0,1/8,0,1,0,0,0,0;...
    0,1/2,0,0,3/8,5/8,1,0,5/8,3/4;...
    0,0,0,3/4,0,0,0,1,0,0;...
    0,0,0,0,0,0,1/8,0,1,3/8;...
    0,0,7/8,0,1/8,0,7/8,0,5/8,1];
weight=zeros(10,10);
for k=1:10
    for j=1:10
        weight(k,j) =wa(k,j)*p(j);
    end
    dp(k)=beta(k)*in(k)*p(k)*(1-sum(weight(k,j)*p(k)));
    dp2(k)=beta(k)*in(k)*p(k)*(1+sum(weight(k,j)*p(k)));
end
display(dp)  
display(dp2)



tspan = [0 100];
y0 = p(k);
[t,y] = ode45(@(t,y) dp(k), tspan, y0);

plot(t,y)

